The Complexity of Submodular Matching in One-Pass Streams

We study maximum monotone submodular matching when the edges of a graph arrive in a single pass in adversarial order. On general simple graphs, we give a randomized $4.525$-approximation, improving the factor $3+2\sqrt{2}\approx 5.828$ of Levin and Wajc~\cite{LW}. The algorithm uses $O((\nu+1)\log^2 n)$ words, where $\nu$ is the maximum matching cardinality. It runs in polynomial time, makes polynomially many value queries, and achieves the stated factor both in expectation and with high probability. Our lower bound separates monotone submodular matching from cardinality and weighted matching in the one-pass semi-streaming model. For maximum cardinality matching, Assadi, Jiang, and Xiang~\cite{ajx2} proved that the greedy algorithm's factor of $2$ is optimal. For maximum weight matching, Paz and Schwartzman~\cite{pazschwartzman} achieve a factor of $2+\varepsilon$ for every fixed $\varepsilon>0$. For monotone submodular matching, Feldman et al.~\cite{fnsz} proved a lower bound of $2.692$ on bipartite multigraphs. We prove that even on simple bipartite graphs, no randomized one-pass semi-streaming algorithm can achieve any fixed approximation factor below $3$.

==> anc/README.txt <==
Verification files for The Complexity of Submodular Matching in One-Pass Streams

Requirements: Python 3, g++ with C++17 support and GMP C++ development headers and libraries. Run in a writable directory containing these files, with ordinary Python (assertions enabled). All inputs are included; the scripts do not read the TeX source.

Appendix L, complete monotone certificate and finite-factor arithmetic:
    python3 verify.py
Optional parallelism: python3 verify.py --workers 4
For just the parameter digest, update-direction test and finite constants:
    python3 verify.py --finite-only

Appendix M.5, nonmonotone local inequalities, integral bounds, and factor:
    python3 check_nonmonotone.py

source_parameters.json and nonmonotone_profiles.json are the rational inputs. source_certificate.json and finite_constants.json are reference records. The monotone runner creates verified_* outputs and reports mathematical quantities reproducible across machines. Paths, compiler and binary hashes, elapsed times, and partition records depend on the machine and worker count. The nonmonotone checker reports four positive slack bounds and a limiting factor below 4.727. Its retention calculation uses separate lower and upper endpoints for the square root as described in M.5.


==> anc/check_general_finite_constants.py <==
"""Exact general-graph finite-factor and amplification arithmetic.

The source parameter file must separately pass the full source check run by verify.py.
This script verifies the operational horizon, rounding parameters, basic or
archive-portfolio coefficient, and a positive high-probability grid margin.
No graph instances or floating-point decisions are used.
"""

import argparse
from fractions import Fraction as Q
import hashlib
import json
from math import factorial
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('parameters', type=Path)
    parser.add_argument('--target', required=True)
    parser.add_argument('--hp-factor')
    parser.add_argument('--rounding-r', default='0.51')
    parser.add_argument('--rounding-error', default='1e-6')
    parser.add_argument('--finite-error', default='1e-8')
    parser.add_argument('--b')
    parser.add_argument('--portfolio', action='store_true')
    parser.add_argument('--archive-k', type=int, default=1000)
    parser.add_argument('--archive-error', default='1e-6')
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    raw = args.parameters.read_bytes()
    data = json.loads(raw)
    sigma, horizon = Q(data['sigma']), Q(data['source_horizon'])
    p = Q(data.get('p', '1e-36'))
    A, B = list(map(Q, data['A'])), list(map(Q, data['B']))
    r, epsilon_R = Q(args.rounding_r), Q(args.rounding_error)
    epsilon_0 = Q(args.finite_error)
    require(Q(1, 2) < r < 1, 'the finite Shearer sampler needs 1/2<r<1')
    D = r * (1 - r)
    require(0 < D <= horizon <= Q(1, 4), 'operational/source horizons disagree')
    require(0 < epsilon_R < 1 and 0 < epsilon_0 < Q(1, 4),
            'invalid error parameters')
    require((2 / epsilon_0).denominator == 1,
            'the best singleton must be a final comparison-grid point')
    cap = (epsilon_R / 2) ** 5 / 5120
    require(0 < p <= min(Q(1), cap), 'coordinate cap is too large')
    growth = min(min(A), 2 * min(B))
    require(0 < growth * p <= 1, 'source incidence-growth condition fails')
    exp_lower = sum(((-1) ** (j + 1) * D ** j / factorial(j)
                     for j in range(1, 25)), Q(0))
    b = Q(args.b) if args.b else Q((exp_lower * 10 ** 12).__floor__(), 10 ** 12)
    require(0 < b < exp_lower, 'b must be strictly below the exponential lower bound')
    theta = 1 - epsilon_R
    epsilon_A = epsilon_R / 4
    general_mean_excess = p * D ** 2 / (1 - D)
    general_variance_bound = p * D * (2 - D) * (1 + general_mean_excess) / (1 - D)
    require(epsilon_A > general_mean_excess, 'row tolerance must exceed the general-graph mean excess')
    general_loss = 2 * general_variance_bound / ((1 - 2 * D) * (epsilon_A - general_mean_excess) ** 2)
    kappa_A = (1 - general_loss) / (1 + epsilon_A)
    theta_G = 1 - epsilon_R / 2
    require(theta_G * kappa_A >= theta, 'total rounding coefficient is too small')
    gamma = None
    if args.portfolio:
        epsilon_b = Q(args.archive_error)
        require(args.archive_k >= 1 and 0 < epsilon_b < 1, 'invalid archive parameters')
        require(sigma > b, 'the stronger-source portfolio requires sigma>b')
        gamma = 1 / (2 + Q(1, args.archive_k) + epsilon_b / 4)
        coefficient = gamma * theta * sigma / (gamma + theta * (sigma - b))
        additive = 200 * epsilon_0
    else:
        coefficient = theta * min(sigma, b)
        additive = 100 * epsilon_0
    require(1 / coefficient <= 10, 'wrapper inverse-coefficient assumption fails')
    conditional_factor = 1 / coefficient + additive
    expected_factor = conditional_factor / (1 - epsilon_0)
    target = Q(args.target)
    hp_factor = Q(args.hp_factor) if args.hp_factor else (expected_factor + target) / 2
    require(1 < expected_factor < hp_factor < target,
            'expected, intermediate and target factors are not strictly ordered')
    success = (hp_factor - expected_factor) / (expected_factor * (hp_factor - 1))
    repetitions = (1 / success).__ceil__()
    margin = 1 / hp_factor - epsilon_0 / 2 - 1 / target
    require(margin > 0, 'final comparison-grid margin is not positive')
    report = {
        'status': 'PASS', 'parameter_sha256': hashlib.sha256(raw).hexdigest(),
        'source_sigma': str(sigma), 'source_horizon': str(horizon),
        'operational_r': str(r), 'operational_D': str(D),
        'b': str(b), 'b_taylor_margin': str(exp_lower - b),
        'p': str(p), 'coordinate_cap_margin': str(cap - p),
        'source_growth_product': str(growth * p),
        'rounding_error': str(epsilon_R), 'finite_error': str(epsilon_0),
        'theta': str(theta), 'actual_rounding_margin': str(theta_G * kappa_A - theta),
        'general_mean_excess': str(general_mean_excess),
        'general_variance_bound': str(general_variance_bound),
        'general_completion_coefficient': str(kappa_A),
        'portfolio': args.portfolio, 'archive_gamma': str(gamma) if gamma else None,
        'conditional_coefficient': str(coefficient),
        'conditional_factor': str(conditional_factor),
        'expected_factor': str(expected_factor),
        'expected_factor_display_only': float(expected_factor),
        'hp_factor': str(hp_factor), 'target_factor': str(target),
        'trial_success_lower_bound': str(success),
        'repetitions_per_log_confidence': repetitions,
        'final_grid_margin': str(margin),
        'scope': 'Exact finite-factor arithmetic; source inequalities require their separate certificate.'}
    if args.output:
        args.output.write_text(json.dumps(report, indent=2) + '\n')
    summary = {key: report[key] for key in (
        'status', 'parameter_sha256', 'portfolio', 'expected_factor',
        'expected_factor_display_only', 'hp_factor', 'target_factor',
        'repetitions_per_log_confidence', 'final_grid_margin')}
    print(json.dumps(summary, indent=2))


if __name__ == '__main__':
    main()


==> anc/check_nonmonotone.cpp <==
#include <algorithm>
#include <array>
#include <cassert>
#include <iomanip>
#include <iostream>
#include <limits>
#include <string>
#include <vector>

using i64 = long long;
using i128 = __int128_t;

std::string digits(i128 number) {
  assert(number >= 0);
  if (!number) return "0";
  std::string result;
  while (number) {
    result += char('0' + number % 10);
    number /= 10;
  }
  std::reverse(result.begin(), result.end());
  return result;
}

int main() {
  i64 Q, D, alpha, beta;
  size_t n, groups;
  std::array<i64,2> caps;
  std::array<i64,3> edge_caps;
  std::cin >> Q >> D >> alpha >> beta >> n >> groups >> caps[0] >> caps[1]
           >> edge_caps[0] >> edge_caps[1] >> edge_caps[2];
  std::vector<i64> a(n);
  std::array<std::vector<i64>, 2> H{std::vector<i64>(n), std::vector<i64>(n)};
  for (size_t l=0; l<n; ++l)
    std::cin >> a[l] >> H[0][l] >> H[1][l];
  const i128 Q2=i128(Q)*Q, Q3=Q2*Q;
  std::array<i128,4> minimum{Q3,Q3,Q3,Q3};
  std::vector<i128> V(n);
  auto check = [&](int flag, i128 slack){
    minimum[flag]=std::min(minimum[flag],slack);
    if (slack < 0) {
      std::cerr << "Negative slack in case " << flag << ": "
                << (long double)slack/(long double)Q3 << "\n";
      std::exit(1);
    }
  };
  auto interpolate = [&](int type, i128 n_x, i64 d_x, size_t k){
    assert(d_x > 0 && i128(d_x)*a[k] <= n_x);
    if (k+1 == n) return H[type][k];
    assert(n_x < i128(d_x)*a[k+1]);
    i128 increment=i128(H[type][k+1]-H[type][k])*(n_x-i128(d_x)*a[k]);
    return H[type][k]+i64(increment/(i128(a[k+1]-a[k])*d_x));
  };
  for(size_t group=0; group<groups; ++group) {
    i64 A, B, Aupper, Bupper, Cmin, Cmax;
    std::cin>>A>>B>>Aupper>>Bupper>>Cmin>>Cmax;
    for(int i=0; i<2; ++i) for(int j=0; j<2; ++j) {
      int flag=2*i+j;
      i64 q=edge_caps[i+j];
      i128 u=i128(caps[i])*A, v=i128(caps[j])*B;
      i128 rhs=(i128(alpha)*Q+i128(beta)*((1-i)*Aupper+(1-j)*Bupper))*Q;
      check(flag,u*H[i].back()-rhs);
      check(flag,v*H[j].back()-rhs);
      for(i64 c : {Cmin,Cmax}) {
        i64 r = Q-c;
        for(size_t l=0; l<n; ++l) {
          V[l]=v*H[j][l]-i128(q)*r*a[l];
          if (l) V[l]=std::min(V[l],V[l-1]);
        }
        size_t k=n-1;
        for(size_t l=0; l<n; ++l) {
          i128 numerator=Q2-i128(c)*a[l];
          if (numerator < 0) break;
          if (r) {
            while (i128(r)*a[k] > numerator) --k;
            check(flag,u*H[i][l]+V[k]+i128(q)*numerator-rhs);
            if (i128(r)*a.back() >= numerator)
              check(flag,u*H[i][l]+v*interpolate(j,numerator,r,k)-rhs);
          } else {
            check(flag,u*H[i][l]+i128(q)*numerator-rhs);
          }
        }
        k=n-1;
        for(size_t l=0; l<n; ++l) {
          i128 numerator=Q2-i128(r)*a[l];
          if (numerator < 0) break;
          while (i128(c)*a[k] > numerator) --k;
          if (i128(c)*a.back() >= numerator)
            check(flag,u*interpolate(i,numerator,c,k)+v*H[j][l]-rhs);
        }
      }
    }
  }
  std::cout<<std::setprecision(15)<<"Minimum rigorous lower slacks by flag:";
  for(i128 slack:minimum)
    std::cout<<" "<<(long double)slack/(long double)Q3;
  std::cout<<"\nNumerators over "<<digits(Q3)<<":";
  for(i128 slack:minimum)
    std::cout<<" "<<digits(slack);
  std::cout<<"\n";
}


==> anc/check_nonmonotone.py <==
from fractions import Fraction as Q
from math import isqrt
from pathlib import Path
import json
import re
import subprocess
import tempfile

SCALE = 10**8
DEGREE = Q(13, 40)
VERTEX_TANGENT = DEGREE / 5
EDGE_TANGENT = Q(13, 20) * DEGREE
FACTOR = Q(4727, 1000)
SLACK_LOWER_NUMERATORS = (1325, 1741, 2261, 22477)

root = Path(__file__).resolve().parent
original = json.loads((root / "source_parameters.json").read_text())
profile = json.loads((root / "nonmonotone_profiles.json").read_text())

def fractions(data, key):
    return list(map(Q, data[key]))

A = fractions(original, "A")
B = fractions(original, "B")
ratios = fractions(original, "boundaries")
knots = fractions(profile, "grid")
heights = [fractions(profile, key) for key in ("H_uncovered", "H_covered")]
scales = fractions(profile, "scales")
assert len(A) == len(B) and len(ratios) == len(A) + 1
assert len(scales) == 64 and min(scales) > 0
assert all(a <= b for a, b in zip(ratios, ratios[1:]))
assert ratios[0] == Q(1, 2) and ratios[-1] == 1
assert len(knots) == len(heights[0]) == len(heights[1])
assert all(a < b for a, b in zip(knots, knots[1:]))
assert knots[0] == 0
rates = [scales[j * len(scales) // len(A)] for j in range(len(A))]
A = [rate * x for rate, x in zip(rates, A)]
B = [rate * x for rate, x in zip(rates, B)]
d0 = Q(original["source_horizon"])
s = DEGREE - d0
assert 0 < d0 < Q(1, 4) and 0 < s < Q(1, 4)
gamma_grid = 10**12
discriminant = 1 - 4*s
root_floor = isqrt((discriminant.numerator * gamma_grid**2) // discriminant.denominator)
lower_sqrt = Q(root_floor, gamma_grid)
upper_sqrt = lower_sqrt + Q(1, gamma_grid)
assert lower_sqrt**2 <= discriminant <= upper_sqrt**2
assert s <= d0
# The loss decreases in the root; the integral increases in it.
loss_upper = Q(1, 2) + s - lower_sqrt / 2
area_upper = s/2 + s*s/2 - (1 - discriminant * upper_sqrt)/12
gamma = 1 - (2*area_upper + (d0-s)*loss_upper)/DEGREE
beta_upper = gamma * DEGREE / (1 + DEGREE/2)**2
alpha_upper = beta_upper * (1 + DEGREE/4)
factor_upper = 1 / beta_upper
assert factor_upper < Q("4.726494") < FACTOR

def floor(x):
    return (x * SCALE).__floor__()

def ceil(x):
    return (x * SCALE).__ceil__()

def log_series_upper(z):
    assert 1 <= z <= 2
    x = (z - 1) / (z + 1)
    terms = 24
    return (
        2 * sum(x**(2*k + 1) / (2*k + 1) for k in range(terms))
        + 2 * x**(2*terms + 1) / ((2*terms + 1) * (1 - x*x))
    )

def log_upper(z):
    shift = 0
    while z > 2:
        shift += 1
        z /= 2
    return log_series_upper(z) + shift * log_series_upper(Q(2))

for h in heights:
    assert h[0] == h[1] == 0
    assert all(a <= b for a, b in zip(h, h[1:]))
    integral_upper = h[-1] / knots[-1]
    for a, b, y, z in zip(knots[1:], knots[2:], h[1:], h[2:]):
        slope = (z - y) / (b - a)
        intercept = y - slope * a
        segment = slope * log_upper(b / a) + intercept * (1/a - 1/b)
        integral_upper += Q((10**20 * segment).__ceil__(), 10**20)
    assert integral_upper <= Q("0.999990001")
    print("Integral upper bound:", float(integral_upper))

retained_knots = [x for x in knots if x <= 1000]
rounded_knots = [ceil(x) for x in retained_knots]
assert all(a < b for a, b in zip(rounded_knots, rounded_knots[1:]))
theta = d0 / DEGREE
interaction = theta * (1 - theta)

def cap(load, tangent):
    return 1 - interaction * tangent**2 - (1 - 2 * interaction * tangent) * load

vertex_caps = [floor(cap(i * DEGREE, VERTEX_TANGENT)) for i in range(2)]
edge_caps = [floor(cap(i * DEGREE, EDGE_TANGENT)) for i in range(3)]
assert min(vertex_caps + edge_caps) > 0
lines = [(
    SCALE, floor(DEGREE), ceil(alpha_upper), ceil(beta_upper),
    len(rounded_knots), len(A), *vertex_caps, *edge_caps,
)]
lines.extend(
    (knot, floor(h0), floor(h1))
    for knot, h0, h1 in zip(rounded_knots, *heights)
)
lines.extend(
    (floor(a), floor(b), ceil(a), ceil(b), floor(lo), ceil(hi))
    for a, b, lo, hi in zip(A, B, ratios, ratios[1:])
)
with tempfile.TemporaryDirectory() as tmp:
    checker = Path(tmp) / "checker"
    subprocess.run(
        ["g++", "-O3", "-std=c++17", str(root / "check_nonmonotone.cpp"), "-o", str(checker)],
        check=True,
    )
    result = subprocess.run(
        [str(checker)],
        input="".join(" ".join(map(str, row)) + "\n" for row in lines),
        text=True,
        stdout=subprocess.PIPE,
        check=True,
    )
slacks = re.search(r"Numerators over (\d+): ([\d ]+)", result.stdout)
assert slacks and int(slacks[1]) == SCALE**3
slack_numerators = list(map(int, slacks[2].split()))
assert len(slack_numerators) == len(SLACK_LOWER_NUMERATORS)
assert all(
    observed >= stated * SCALE**3 // 10**6
    for observed, stated in zip(slack_numerators, SLACK_LOWER_NUMERATORS)
)
print(result.stdout, end="")
print("Limiting factor is below", float(factor_upper), "and the stated factor is", float(FACTOR))


==> anc/exact_source_checker.cpp <==
// Independent exact checker for the complete four-class source inequalities.
// Every arithmetic operation uses GMP rationals. No floating point tolerance.
// On each piecewise-affine cell, a minimum lies at a grid vertex or at an
// intersection with c*a+(1-c)*d=1. Prefix minima cover all grid vertices.
#include <gmpxx.h>
#include <algorithm>
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

using Q = mpq_class;
using Z = mpz_class;
void require(bool yes, const std::string& message) {
  if (!yes) throw std::runtime_error(message);
}
Q readq(std::istream& in) {
  std::string s; require(bool(in >> s), "Truncated input");
  Q q(s); q.canonicalize(); return q;
}
std::vector<Q> readv(std::istream& in, std::size_t n) {
  std::vector<Q> out; out.reserve(n);
  for (std::size_t i=0;i<n;++i) out.push_back(readq(in));
  return out;
}
Q small_log_upper(const Q& z) {
  require(z>=1 && z<=2, "Log range");
  const Q u=(z-1)/(z+1), u2=u*u;
  Q power=u, sum=0;
  for (int j=0;j<36;++j) { sum+=2*power/(2*j+1); power*=u2; }
  return sum+2*power/(73*(1-u2));
}
Q log_upper(Q z) {
  require(z>=1, "Negative log range"); int exponent=0;
  while (z>2) { z/=2; ++exponent; }
  return exponent*small_log_upper(Q(2))+small_log_upper(z);
}

int main(int argc,char** argv) {
 try {
  require(argc==3 || argc==5,
          "Usage: exact_source_checker input.txt output.json [mode_start mode_end]");
  std::ifstream input(argv[1]); require(bool(input), "Cannot open input");
  std::string magic; input>>magic; require(magic=="SOURCE4_V1", "Bad format");
  std::size_t k,n; input>>k>>n; require(k>0 && n>=2, "Bad dimensions");
  Q sigma=readq(input), D=readq(input), p=readq(input);
  const auto A=readv(input,k), B=readv(input,k), C=readv(input,k+1);
  const auto grid=readv(input,n);
  const std::array<std::vector<Q>,2> height={readv(input,n),readv(input,n)};
  std::string trailing; require(!(input>>trailing), "Unexpected input data");
  require(sigma>0 && sigma<1 && D>0 && D<=Q(1,4) && p>0 && p<=1,
          "Invalid scalar parameters");
  require(C.front()==Q(1,2) && C.back()==1 && grid.front()==0,
          "Invalid domains");
  require(A.front()==B.front(), "First mode is not balanced");
  Q Cmax=0;
  for (std::size_t j=0;j<k;++j) {
    require(A[j]>=B[j] && B[j]>0, "Invalid rates");
    require(C[j]<C[j+1], "Unordered modes");
    require(sigma*(1+A[j]+B[j])<1, "Acceptance coefficient not below one");
    if (A[j]+B[j]>Cmax) Cmax=A[j]+B[j];
    require(grid.back()>=1/(1-C[j]), "Potential tail too short");
  }
  for (int status=0;status<2;++status) {
    require(height[status][0]==0 && height[status][1]==0,
            "Potential not zero near zero");
    for (std::size_t i=1;i<n;++i) {
      require(grid[i]>grid[i-1], "Unordered potential grid");
      require(height[status][i]>=height[status][i-1], "Nonmonotone potential");
    }
  }
  auto H=[&](int status,const Q& x)->Q {
    require(x>=0, "Negative argument");
    if (x>=grid.back()) return height[status].back();
    auto it=std::upper_bound(grid.begin(),grid.end(),x);
    require(it!=grid.begin(), "Interpolation underflow");
    std::size_t j=std::size_t(it-grid.begin()-1);
    return height[status][j]+(height[status][j+1]-height[status][j])*
      (x-grid[j])/(grid[j+1]-grid[j]);
  };
  std::size_t start=0,end=k;
  if (argc==5) { start=std::stoull(argv[3]);end=std::stoull(argv[4]); }
  require(start<end && end<=k,"Bad mode partition");
  std::uint64_t checked=0, represented=0, tails=0;
  bool has_min=false; Q minimum;
  std::size_t witness_mode=0; int witness_i=0,witness_j=0;
  Q witness_c,witness_a,witness_d;
  auto check=[&](std::size_t mode,int i,int j,const Q& c,
                 const Q& a,const Q& d,const Q& gap) {
    if (gap<0) {
      std::ostringstream msg;
      msg<<"Negative exact slack: mode="<<mode<<" status="<<i<<j
         <<" c="<<c<<" a="<<a<<" d="<<d<<" gap="<<gap;
      throw std::runtime_error(msg.str());
    }
    ++checked;
    if (!has_min || gap<minimum) {
      has_min=true; minimum=gap; witness_mode=mode; witness_i=i; witness_j=j;
      witness_c=c;witness_a=a;witness_d=d;
    }
  };
  for (std::size_t mode=start;mode<end;++mode) {
    for (int i=0;i<2;++i) for (int j=0;j<2;++j) {
      const Q u=(1-D*i)*A[mode],v=(1-D*j)*B[mode],q=1-D*(i+j);
      const Q target=sigma*(1+(1-i)*A[mode]+(1-j)*B[mode]);
      require(u*height[i].back()>=target && v*height[j].back()>=target,
              "Zero-price tail inequality failed"); ++tails;
      for (int side=0;side<2;++side) {
        const Q c=C[mode+side];
        if (c==1) {
          for (std::size_t a=0;a<n && grid[a]<=1;++a)
            check(mode,i,j,c,grid[a],Q(0),u*height[i][a]+q*(1-grid[a])-target);
          check(mode,i,j,c,Q(1),Q(0),u*H(i,Q(1))-target);
          continue;
        }
        const Q xmax=1/c,ymax=1/(1-c);
        std::vector<Q> ax,dy,ha,hd;
        for (std::size_t a=0;a<n && grid[a]<=xmax;++a) {
          ax.push_back(grid[a]);ha.push_back(height[i][a]);
        }
        if (ax.back()!=xmax) { ax.push_back(xmax);ha.push_back(H(i,xmax)); }
        for (std::size_t d=0;d<n && grid[d]<=ymax;++d) {
          dy.push_back(grid[d]);hd.push_back(height[j][d]);
        }
        if (dy.back()!=ymax) { dy.push_back(ymax);hd.push_back(H(j,ymax)); }
        std::vector<Q> best; std::vector<std::size_t> best_arg;
        Q current;std::size_t arg=0;
        for (std::size_t d=0;d<dy.size();++d) {
          Q term=v*hd[d]-q*(1-c)*dy[d];
          if (d==0 || term<current) { current=term;arg=d; }
          best.push_back(current);best_arg.push_back(arg);
        }
        for (std::size_t a=0;a<ax.size();++a) {
          const Q top=(1-c*ax[a])/(1-c);
          auto it=std::upper_bound(dy.begin(),dy.end(),top);
          require(it!=dy.begin(), "Prefix search underflow");
          std::size_t last=std::size_t(it-dy.begin()-1);
          const Q gap=u*ha[a]-q*c*ax[a]+best[last]+q-target;
          check(mode,i,j,c,ax[a],dy[best_arg[last]],gap);
          represented+=last+1;
          check(mode,i,j,c,ax[a],top,u*ha[a]+v*H(j,top)-target);
        }
        for (std::size_t d=0;d<dy.size();++d) {
          const Q left=(1-(1-c)*dy[d])/c;
          check(mode,i,j,c,left,dy[d],u*H(i,left)+v*hd[d]-target);
        }
      }
    }
    if ((mode+1)%64==0)
      std::cerr<<"Verified mode "<<mode+1<<" / "<<end<<", exact checks "<<checked<<"\n";
  }
  const Z denominator("1000000000000000000");
  std::array<Q,2> integrals;
  for (int status=0;status<2;++status) {
    Z sum=0;
    for (std::size_t j=0;j+1<n;++j) {
      const Q slope=(height[status][j+1]-height[status][j])/(grid[j+1]-grid[j]);
      if (slope==0) continue;
      require(grid[j]>0,"Nonzero slope at zero");
      const Q term=slope*log_upper(grid[j+1]/grid[j])*denominator;
      Z ceiling; mpz_cdiv_q(ceiling.get_mpz_t(),term.get_num_mpz_t(),term.get_den_mpz_t());
      sum+=ceiling;
    }
    integrals[status]=Q(sum,denominator);integrals[status].canonicalize();
    require(integrals[status]<1/(1+p*Cmax),"Potential integral exceeds budget");
  }
  std::ofstream out(argv[2]);require(bool(out),"Cannot create output");
  out<<"{\n  \"status\": \"PASS: exact GMP rational four-class source inequalities\",\n"
     <<"  \"mode_range\": ["<<start<<", "<<end<<"],\n"
     <<"  \"modes\": "<<k<<", \"potential_knots\": "<<n<<",\n"
     <<"  \"sigma\": \""<<sigma<<"\", \"source_horizon\": \""<<D<<"\",\n"
     <<"  \"evaluated_separation_points\": "<<checked<<",\n"
     <<"  \"interior_grid_pairs_covered\": "<<represented<<",\n"
     <<"  \"zero_price_checks\": "<<tails<<",\n"
     <<"  \"minimum_slack\": \""<<minimum<<"\",\n"
     <<"  \"minimum_slack_witness\": ["<<witness_mode<<", "<<witness_i<<", "<<witness_j
     <<", \""<<witness_c<<"\", \""<<witness_a<<"\", \""<<witness_d<<"\"],\n"
     <<"  \"integral_uppers\": [\""<<integrals[0]<<"\", \""<<integrals[1]<<"\"],\n"
     <<"  \"Cmax\": \""<<Cmax<<"\",\n"
     <<"  \"arithmetic\": \"GMP arbitrary precision rationals; exact log-series upper bounds\"\n}\n";
  std::cout<<"PASS modes ["<<start<<","<<end<<"), checks="<<checked<<"\n";
  return 0;
 } catch (const std::exception& e) {
  std::cerr<<"FAIL: "<<e.what()<<"\n"; return 1;
 }
}


==> anc/export_exact_source.py <==
"""Export an already rational source parameter file for the GMP checker."""
from fractions import Fraction
from pathlib import Path
import argparse, json

p=argparse.ArgumentParser()
p.add_argument('parameters',type=Path)
p.add_argument('output',type=Path)
args=p.parse_args()
x=json.loads(args.parameters.read_text())
k,n=len(x['A']),len(x['grid'])
lines=['SOURCE4_V1',f'{k} {n}']
for key in ('sigma','source_horizon','p'):
    lines.append(str(Fraction(x[key])))
for key in ('A','B','boundaries','grid','H_uncovered','H_covered'):
    lines.extend(str(Fraction(v)) for v in x[key])
args.output.write_text('\n'.join(lines)+'\n')
print(json.dumps({'modes':k,'knots':n,'output':str(args.output)}))


==> anc/finite_constants.json <==
{
  "status": "PASS",
  "parameter_sha256": "338f62f4ba1c0fcb0edb8841e56d2e2cb3e0da4e137c8e8ed70ad787551c7970",
  "source_sigma": "10000000/45246551",
  "source_horizon": "15609923359958673284671/62500000000000000000000",
  "operational_r": "128882864927/250000000000",
  "operational_D": "15609923359958673284671/62500000000000000000000",
  "b": "110505663541/500000000000",
  "b_taylor_margin": "25970941664943456774796778110495141198027313535181733484825654819607184356036162616829998213457940567148459329494148767582951346702729391472809478107541429994367077426056432998963721018259479980238715568601745165524808319724599546531200640311603701626352152095338699451852967827886848952921523406166609623558548475972219333973627481152357780086529836125005869517104738556114423025170786605420912233438044567719183836154975632467078887492335435929333338201891962387337785881324239272704539731315437091673004399331171972791021810476585184803721736726335478839/64720328969813322862427362389126095365554647287353873252868652343750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "p": "1/1000000000000000000000000000000000000000000000000",
  "coordinate_cap_margin": "77997/128000000000000000000000000000000000000000000000000",
  "source_growth_product": "956714795823/1000000000000000000000000000000000000000000000000000000000000",
  "rounding_error": "1/100000000",
  "finite_error": "1/10000000000",
  "theta": "99999999/100000000",
  "actual_rounding_margin": "83953888926412442495052248498893649982154954014574143446986918308898609954035532484834187362947140035961291018957112384322372610678128603410569773400406876689953973597329600893878826049048424621107649/33581555318703312737405218778144158400974657485127587303734181317734923616193118370249428343369135718677820802459399657408949789800965387325365401019334729589252116023919761891696012396538071932110764900000000",
  "general_mean_excess": "243669707303783475881989253526519884203578241/2930629790002582919708062500000000000000000000000000000000000000000000000000000000000000000000",
  "general_variance_bound": "5004257599148334721033963681489854857792767693479607985640200344000216530878820664721303991260227604051804197721588837614286067811791345919/8588590966050583262883258802837968297670227503906250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "general_completion_coefficient": "335815552347494246505316571518025048774392478447322056906934801808474296519796404222519792369689358327782828155338967294415492472415863362017718121851095537218594654306499024030775063888443059600000000/335815553187033127374052187781441584009746574851275873037341813177349236161931183702494283433691357186778208024593996574089497898009653873253654010193347295892521160239197618916960123965380719321107649",
  "portfolio": false,
  "archive_gamma": null,
  "conditional_coefficient": "99999999/452465510",
  "conditional_factor": "45246551099999999/9999999900000000",
  "expected_factor": "4524655109999999900/999999989900000001",
  "expected_factor_display_only": 4.524655155699017,
  "hp_factor": "5655819/1250000",
  "target_factor": "282791/62500",
  "trial_success_lower_bound": "55376228230655819/19934811452085089559418100",
  "repetitions_per_log_confidence": 359988611,
  "final_grid_margin": "1248400585289171/31988294216580000000000",
  "scope": "Exact finite-factor arithmetic; source inequalities require their separate certificate."
}


==> anc/nonmonotone_profiles.json <==
{
  "grid": [
    "0",
    "1/10000",
    "22123999389/100000000000",
    "23589860121/100000000000",
    "246407888149/1000000000000",
    "256405628119/1000000000000",
    "265912885189/1000000000000",
    "136908032261/500000000000",
    "57/200",
    "59/200",
    "606280937/2000000000",
    "310557014821/1000000000000",
    "161385739563/500000000000",
    "331739781197/1000000000000",
    "17/50",
    "71/200",
    "77/200",
    "83/200",
    "91/200",
    "97/200",
    "13/25",
    "14/25",
    "3/5",
    "16/25",
    "7/10",
    "149/200",
    "159/200",
    "169/200",
    "89/100",
    "19/20",
    "100192268473/100000000000",
    "63357531577/62500000000",
    "205517643967/200000000000",
    "259373471489/250000000000",
    "1047509953157/1000000000000",
    "1061360807809/1000000000000",
    "1071292847113/1000000000000",
    "67583012763/62500000000",
    "1117350466021/1000000000000",
    "1126530948759/1000000000000",
    "142/125",
    "229/200",
    "231/200",
    "233/200",
    "47/40",
    "237302666969/200000000000",
    "23930318561/20000000000",
    "241493639549/200000000000",
    "61/50",
    "1232311555047/1000000000000",
    "249/200",
    "1257431769833/1000000000000",
    "63620819293/50000000000",
    "257/200",
    "324659318821/250000000000",
    "1311327322507/1000000000000",
    "1321572578779/1000000000000",
    "67/50",
    "27/20",
    "1362459494937/1000000000000",
    "11/8",
    "139/100",
    "71/50",
    "73/50",
    "59/40",
    "299/200",
    "23632990963/15625000000",
    "77/50",
    "39/25",
    "159/100",
    "202184417359/125000000000",
    "41/25",
    "167/100",
    "339/200",
    "214678903023/125000000000",
    "87/50",
    "44/25",
    "89/50",
    "9/5",
    "91/50",
    "37/20",
    "15/8",
    "191/100",
    "97/50",
    "99/50",
    "201/100",
    "409/200",
    "52/25",
    "211/100",
    "268/125",
    "109/50",
    "111/50",
    "113/50",
    "23/10",
    "467/200",
    "19/8",
    "483/200",
    "49/20",
    "497/200",
    "101/40",
    "513/200",
    "521/200",
    "529/200",
    "537/200",
    "68/25",
    "551/200",
    "279/100",
    "113/40",
    "358/125",
    "29/10",
    "147/50",
    "149/50",
    "794440293883/250000000000",
    "3394732066023/1000000000000",
    "184877901591/50000000000",
    "400056429649/100000000000",
    "157387876699/31250000000",
    "309214111721/50000000000",
    "7535659294529/1000000000000",
    "947298494813/100000000000",
    "23292512539/2000000000",
    "3548634442211/250000000000",
    "354730127659/20000000000",
    "34157167517/1562500000",
    "6684382036003/250000000000",
    "103776575043/3125000000",
    "4093012358023/100000000000",
    "1008943381249/20000000000",
    "63404671195099/1000000000000",
    "8514290635101/100000000000",
    "11641575964387/100000000000",
    "33740479511421/200000000000",
    "59574617604321/250000000000",
    "178275334115553/500000000000",
    "15738787669899/31250000000",
    "199554379484911/250000000000",
    "1265089510285747/1000000000000",
    "401006350541169/200000000000",
    "317776117553187/100000000000",
    "1259103013591921/250000000000",
    "7982175179396437/1000000000000",
    "13400507764528909/1000000000000",
    "30000",
    "2000000000000"
  ],
  "H_uncovered": [
    "0/1000000000000",
    "0/1000000000000",
    "0/1000000000000",
    "163722735/1000000000000",
    "768780874/1000000000000",
    "1837956279/1000000000000",
    "2977378773/1000000000000",
    "4022542173/1000000000000",
    "5649513797/1000000000000",
    "7232519299/1000000000000",
    "8589631524/1000000000000",
    "10050473581/1000000000000",
    "13011774775/1000000000000",
    "15285092972/1000000000000",
    "17477279858/1000000000000",
    "23692022053/1000000000000",
    "40454870858/1000000000000",
    "58497944127/1000000000000",
    "83452224812/1000000000000",
    "102543404884/1000000000000",
    "126762746874/1000000000000",
    "155951640775/1000000000000",
    "187055457205/1000000000000",
    "218266664952/1000000000000",
    "265207300479/1000000000000",
    "300430107940/1000000000000",
    "343178823294/1000000000000",
    "387368792720/1000000000000",
    "427258661155/1000000000000",
    "480793403876/1000000000000",
    "527246505381/1000000000000",
    "533133497755/1000000000000",
    "536955468659/1000000000000",
    "540696200330/1000000000000",
    "544448597173/1000000000000",
    "549862998244/1000000000000",
    "555841166680/1000000000000",
    "563379912668/1000000000000",
    "590634832814/1000000000000",
    "597407819275/1000000000000",
    "603936184865/1000000000000",
    "609678562711/1000000000000",
    "614808735575/1000000000000",
    "619512718927/1000000000000",
    "623267847876/1000000000000",
    "626807793641/1000000000000",
    "628921871216/1000000000000",
    "631108992808/1000000000000",
    "632712127745/1000000000000",
    "633868291976/1000000000000",
    "634304313080/1000000000000",
    "634932731858/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635283145024/1000000000000",
    "635302869766/1000000000000",
    "635302869766/1000000000000",
    "635302869766/1000000000000",
    "635315611382/1000000000000",
    "635352482598/1000000000000",
    "635391109344/1000000000000",
    "635412290334/1000000000000",
    "635558240326/1000000000000",
    "635640650716/1000000000000",
    "635765723718/1000000000000",
    "636023637091/1000000000000",
    "636129628763/1000000000000",
    "636395006678/1000000000000",
    "636654658560/1000000000000",
    "636808601108/1000000000000",
    "637074788813/1000000000000",
    "637416817674/1000000000000",
    "637830714246/1000000000000",
    "638142209934/1000000000000",
    "638613012026/1000000000000",
    "639280436574/1000000000000",
    "639528571333/1000000000000",
    "639919661601/1000000000000",
    "640421715814/1000000000000",
    "641086093016/1000000000000",
    "641310608865/1000000000000",
    "641843734134/1000000000000",
    "642654305621/1000000000000",
    "643723060391/1000000000000",
    "644044278103/1000000000000",
    "644564156543/1000000000000",
    "645315348854/1000000000000",
    "646177163896/1000000000000",
    "646688098536/1000000000000",
    "647260887644/1000000000000",
    "648408657909/1000000000000",
    "649101440323/1000000000000",
    "653986117041/1000000000000",
    "659699138369/1000000000000",
    "669103988351/1000000000000",
    "679119892364/1000000000000",
    "718713603743/1000000000000",
    "756484277973/1000000000000",
    "789281276728/1000000000000",
    "825925215444/1000000000000",
    "860077517147/1000000000000",
    "891039196308/1000000000000",
    "920527758053/1000000000000",
    "944751524936/1000000000000",
    "963900555542/1000000000000",
    "981745672801/1000000000000",
    "997172927124/1000000000000",
    "1008846282875/1000000000000",
    "1021196939854/1000000000000",
    "1031760903700/1000000000000",
    "1040155621336/1000000000000",
    "1047012129950/1000000000000",
    "1056837067890/1000000000000",
    "1063772078718/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000",
    "1080436703538/1000000000000"
  ],
  "H_covered": [
    "0/1000000000000",
    "0/1000000000000",
    "1467207320/1000000000000",
    "2765515054/1000000000000",
    "3696318931/1000000000000",
    "4581815271/1000000000000",
    "5423869711/1000000000000",
    "6155108470/1000000000000",
    "7189897984/1000000000000",
    "8115144304/1000000000000",
    "8868338156/1000000000000",
    "9554551374/1000000000000",
    "10684690189/1000000000000",
    "11532134125/1000000000000",
    "12328807436/1000000000000",
    "13775512413/1000000000000",
    "16669287755/1000000000000",
    "29870518048/1000000000000",
    "55825514106/1000000000000",
    "76438265511/1000000000000",
    "101091572147/1000000000000",
    "130147860553/1000000000000",
    "159794663227/1000000000000",
    "189985710526/1000000000000",
    "236005422388/1000000000000",
    "270873594604/1000000000000",
    "309803211869/1000000000000",
    "348949600754/1000000000000",
    "384195440953/1000000000000",
    "431213228707/1000000000000",
    "472032732911/1000000000000",
    "481327260265/1000000000000",
    "492252486046/1000000000000",
    "500056341403/1000000000000",
    "507946348568/1000000000000",
    "518859115862/1000000000000",
    "526683748469/1000000000000",
    "534589776621/1000000000000",
    "562968738457/1000000000000",
    "570201281782/1000000000000",
    "577661164373/1000000000000",
    "584754367697/1000000000000",
    "592626587026/1000000000000",
    "599141129849/1000000000000",
    "604648394110/1000000000000",
    "609775675565/1000000000000",
    "612837719862/1000000000000",
    "616005561609/1000000000000",
    "618327553125/1000000000000",
    "620002149238/1000000000000",
    "620633685163/1000000000000",
    "621543891183/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622051431989/1000000000000",
    "622080001439/1000000000000",
    "622080001439/1000000000000",
    "622080001439/1000000000000",
    "622098544522/1000000000000",
    "622151869883/1000000000000",
    "622207808242/1000000000000",
    "622238486931/1000000000000",
    "622449881891/1000000000000",
    "622569245658/1000000000000",
    "622750402242/1000000000000",
    "623123965721/1000000000000",
    "623277484778/1000000000000",
    "623661859950/1000000000000",
    "624037941497/1000000000000",
    "624260912927/1000000000000",
    "624646461003/1000000000000",
    "625141857926/1000000000000",
    "625741348529/1000000000000",
    "626192532873/1000000000000",
    "626874433863/1000000000000",
    "627841136180/1000000000000",
    "628200536247/1000000000000",
    "628766515518/1000000000000",
    "629494554857/1000000000000",
    "630456461216/1000000000000",
    "630781651495/1000000000000",
    "631553833751/1000000000000",
    "632727870990/1000000000000",
    "634275862648/1000000000000",
    "634741460617/1000000000000",
    "635493725295/1000000000000",
    "636582144057/1000000000000",
    "637830402809/1000000000000",
    "638569951372/1000000000000",
    "639400374779/1000000000000",
    "641061724273/1000000000000",
    "642066175910/1000000000000",
    "649140943506/1000000000000",
    "657415722343/1000000000000",
    "671037770843/1000000000000",
    "685544874144/1000000000000",
    "742892933257/1000000000000",
    "797599486723/1000000000000",
    "845103636558/1000000000000",
    "898178400975/1000000000000",
    "947645300222/1000000000000",
    "992490231251/1000000000000",
    "1035201664079/1000000000000",
    "1070287532322/1000000000000",
    "1098023118123/1000000000000",
    "1123870106990/1000000000000",
    "1146215046782/1000000000000",
    "1163122814423/1000000000000",
    "1181011589755/1000000000000",
    "1196312506637/1000000000000",
    "1208471472595/1000000000000",
    "1218402486173/1000000000000",
    "1232632992920/1000000000000",
    "1242677709637/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000",
    "1266814865250/1000000000000"
  ],
  "scales": [
    "1000000000000/900084712478",
    "1000000000000/899999697012",
    "1000000000000/899852602934",
    "1000000000000/899584741397",
    "1000000000000/899162010471",
    "1000000000000/899043044219",
    "1000000000000/898727186638",
    "1000000000000/898364407422",
    "1000000000000/897787486373",
    "1000000000000/897148899323",
    "1000000000000/896308423228",
    "1000000000000/895034614567",
    "1000000000000/893878655426",
    "1000000000000/896039665192",
    "1000000000000/898130799876",
    "1000000000000/900033433245",
    "1000000000000/902712064419",
    "1000000000000/906042109667",
    "1000000000000/908963694199",
    "1000000000000/912900918455",
    "1000000000000/916419222017",
    "1000000000000/919131120672",
    "1000000000000/921413840222",
    "1000000000000/923151134269",
    "1000000000000/924181679799",
    "1000000000000/924997219368",
    "1000000000000/925177059678",
    "1000000000000/925630442048",
    "1000000000000/925733057922",
    "1000000000000/926141218329",
    "1000000000000/926585395447",
    "1000000000000/926749456728",
    "1000000000000/926949536925",
    "1000000000000/926966901498",
    "1000000000000/927404283081",
    "1000000000000/927622518193",
    "1000000000000/927845355271",
    "1000000000000/928019857047",
    "1000000000000/928353393606",
    "1000000000000/928557023684",
    "1000000000000/929018442030",
    "1000000000000/929862062857",
    "1000000000000/931502022646",
    "1000000000000/935720886033",
    "1000000000000/940303023329",
    "1000000000000/945626827986",
    "1000000000000/951785811628",
    "1000000000000/957842500541",
    "1000000000000/964030216070",
    "1000000000000/970135726514",
    "1000000000000/976138694853",
    "1000000000000/982173375655",
    "1000000000000/988143164516",
    "1000000000000/994121051643",
    "1000000000000/1000056201865",
    "1000000000000/1005977524027",
    "1000000000000/1011960998713",
    "1000000000000/1017827494388",
    "1000000000000/1024452544091",
    "1000000000000/1030999771389",
    "1000000000000/1037579830278",
    "1000000000000/1044039008062",
    "1000000000000/1048864151867",
    "1000000000000/1050107039381"
  ]
}


==> anc/run_exact_source.py <==
"""Run disjoint exact mode checks and certify their complete range coverage."""
from concurrent.futures import ThreadPoolExecutor, as_completed
from fractions import Fraction
from hashlib import sha256
from pathlib import Path
import argparse, json, subprocess, sys, time

HERE=Path(__file__).resolve().parent
p=argparse.ArgumentParser()
p.add_argument('parameters',type=Path)
p.add_argument('--prefix',required=True)
p.add_argument('--workers',type=int,default=4)
args=p.parse_args()
source=json.loads(args.parameters.read_text());k=len(source['A'])
data=HERE/f'{args.prefix}_input.txt'
subprocess.run([sys.executable,str(HERE/'export_exact_source.py'),
                str(args.parameters),str(data)],check=True)
boundaries=[k*j//args.workers for j in range(args.workers+1)]
started=time.monotonic()
checker_source=HERE/'exact_source_checker.cpp'
checker_hash=sha256(checker_source.read_bytes()).hexdigest()
binary=HERE/f'{args.prefix}_checker.bin'
compile_command=['g++','-O3','-std=c++17',str(checker_source),'-lgmpxx','-lgmp','-o',str(binary)]
subprocess.run(compile_command,check=True)
assert sha256(checker_source.read_bytes()).hexdigest()==checker_hash
compiler_version=subprocess.check_output(['g++','--version'],text=True).splitlines()[0]
def check(part):
    output=HERE/f'{args.prefix}_part{part}.json'
    with (HERE/f'{args.prefix}_part{part}.log').open('w') as log:
        subprocess.run([str(binary),str(data),str(output),
                        str(boundaries[part]),str(boundaries[part+1])],
                       stdout=log,stderr=subprocess.STDOUT,check=True)
    value=json.loads(output.read_text())
    assert value['mode_range']==boundaries[part:part+2]
    print(json.dumps({'part':part,'status':value['status'],
                      'range':value['mode_range']}),flush=True)
    return part,value
with ThreadPoolExecutor(max_workers=args.workers) as pool:
    results=dict(f.result() for f in as_completed([pool.submit(check,j) for j in range(args.workers)]))
parts=[results[j] for j in range(args.workers)]
assert boundaries[0]==0 and boundaries[-1]==k
assert all(a<b for a,b in zip(boundaries,boundaries[1:]))
assert all(v['sigma']==source['sigma'] and v['source_horizon']==source['source_horizon'] for v in parts)
assert all(v['integral_uppers']==parts[0]['integral_uppers'] for v in parts)
result=dict(parts[0]);result['mode_range']=[0,k]
result['status']='PASS: complete exact rational four-class source certificate'
result['parameter_sha256']=sha256(args.parameters.read_bytes()).hexdigest()
result['source_reciprocal']=source['source_reciprocal']
result['checker_sha256']=checker_hash
result['checker_binary_sha256']=sha256(binary.read_bytes()).hexdigest()
result['compiler_version']=compiler_version
result['compile_command']=compile_command
result['exported_input_sha256']=sha256(data.read_bytes()).hexdigest()
for key in ('evaluated_separation_points','interior_grid_pairs_covered','zero_price_checks'):
    result[key]=sum(v[key] for v in parts)
least=min(parts,key=lambda v:Fraction(v['minimum_slack']))
result['minimum_slack']=least['minimum_slack']
result['minimum_slack_witness']=least['minimum_slack_witness']
result['integral_upper']=str(max(map(Fraction,result['integral_uppers'])))
result['partition_certificates']=[{
    'file':f'{args.prefix}_part{j}.json',
    'sha256':sha256((HERE/f'{args.prefix}_part{j}.json').read_bytes()).hexdigest(),
    'mode_range':v['mode_range']} for j,v in enumerate(parts)]
result['elapsed_seconds']=time.monotonic()-started
result['scope']='Universal affine-cell and kink-boundary verification; no finite graph search is used.'
(HERE/f'{args.prefix}_certificate.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2),flush=True)


==> anc/source_certificate.json <==
{
  "status": "PASS: complete exact rational four-class source certificate",
  "mode_range": [
    0,
    27648
  ],
  "modes": 27648,
  "potential_knots": 1136,
  "sigma": "10000000/45246551",
  "source_horizon": "15609923359958673284671/62500000000000000000000",
  "evaluated_separation_points": 368163240,
  "interior_grid_pairs_covered": 46483643836,
  "zero_price_checks": 110592,
  "minimum_slack": "6998679384616972300555973/565581887500000000000000000000000",
  "minimum_slack_witness": [
    27647,
    0,
    1,
    "1",
    "11/25",
    "0"
  ],
  "integral_uppers": [
    "999999950956391491/1000000000000000000",
    "990582544907118101/1000000000000000000"
  ],
  "Cmax": "244592982159/125000000000",
  "arithmetic": "GMP arbitrary precision rationals; exact log-series upper bounds",
  "parameter_sha256": "338f62f4ba1c0fcb0edb8841e56d2e2cb3e0da4e137c8e8ed70ad787551c7970",
  "source_reciprocal": "45246551/10000000",
  "checker_sha256": "c24716d012fdaeec71ae734bfb47509fee11135f48800fe3bbeae85cdb054099",
  "checker_binary_sha256": "41797f3f6742c90a01d6785ea41805099ab0f195c0c8b7801f00fde7f4a598a5",
  "compiler_version": "g++ (Debian 14.2.0-19) 14.2.0",
  "compile_command": [
    "g++",
    "-O3",
    "-std=c++17",
    "/workspace/scratch/8a9dc8bddb0a/research/upper_toward3_20261118/exact_source_checker.cpp",
    "-lgmpxx",
    "-lgmp",
    "-o",
    "/workspace/scratch/8a9dc8bddb0a/research/upper_toward3_20261118/source_45246551_checker.bin"
  ],
  "exported_input_sha256": "655a34021898728118c00a2165fd63955e76b0bee0fcc5810a26184ceaaf7238",
  "integral_upper": "999999950956391491/1000000000000000000",
  "partition_certificates": [
    {
      "file": "source_45246551_part0.json",
      "sha256": "9e89f04f2fc766bbd82a147a7bfcaafc2679a9a5571fee136b7ef2d6cc5dec53",
      "mode_range": [
        0,
        6912
      ]
    },
    {
      "file": "source_45246551_part1.json",
      "sha256": "5b22314c3ee5919e0bf09e322797f72763bc5197b80fe8c3aef86a76e641fbe2",
      "mode_range": [
        6912,
        13824
      ]
    },
    {
      "file": "source_45246551_part2.json",
      "sha256": "bee3980306acd8dfa86227bf4ca75c117fa192fa9dc8b70fc8d7bb06ed54a15e",
      "mode_range": [
        13824,
        20736
      ]
    },
    {
      "file": "source_45246551_part3.json",
      "sha256": "3d625336a93db9fd34ed1fdeecf48eb5a8513272154333766d1d32fa9b90db02",
      "mode_range": [
        20736,
        27648
      ]
    }
  ],
  "elapsed_seconds": 374.87193316799676,
  "scope": "Universal affine-cell and kink-boundary verification; no finite graph search is used."
}


==> anc/verify.py <==
"""Reproduce the exact source certificate and finite approximation margins.

Run with the ancillary files in the same directory.
Dependencies: Python 3; g++ with C++17; GMP headers and libraries.
"""
from pathlib import Path
from fractions import Fraction
from hashlib import sha256
import json
import argparse
import subprocess
import sys

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--workers', type=int, default=4)
    parser.add_argument('--finite-only', action='store_true')
    args = parser.parse_args()
    here = Path(__file__).resolve().parent
    parameters = here / 'source_parameters.json'
    assert sha256(parameters.read_bytes()).hexdigest() == '338f62f4ba1c0fcb0edb8841e56d2e2cb3e0da4e137c8e8ed70ad787551c7970'
    data = json.loads(parameters.read_text())
    A, B, c = (list(map(Fraction, data[k])) for k in ('A', 'B', 'boundaries'))
    assert A[0] == B[0] and len(A) == len(B) == len(c) - 1 == 27648
    assert all(A[j] < c[j]*(A[j] + B[j]) for j in range(1, len(A)))
    print('Parameter digest and update direction verified.', flush=True)
    if not args.finite_only:
        subprocess.run([sys.executable, str(here / 'run_exact_source.py'),
                        str(here / 'source_parameters.json'), '--prefix', 'verified',
                        '--workers', str(args.workers)], check=True, cwd=here)
    subprocess.run([
        sys.executable, str(here / 'check_general_finite_constants.py'),
        str(here / 'source_parameters.json'),
        '--target', '4.524656', '--hp-factor', '4.5246552',
        '--rounding-r', '128882864927/250000000000',
        '--rounding-error', '1e-8', '--finite-error', '1e-10',
        '--b', '110505663541/500000000000',
        '--output', str(here / 'verified_finite_constants.json')],
        check=True, cwd=here)

if __name__ == '__main__':
    main()

